Synthetic Tabular Generators Fail to Preserve Behavioral Fraud Patterns: A Benchmark on Temporal, Velocity, and Multi-Account Signals

We introduce behavioral fidelity -- a third evaluation dimension for synthetic tabular data that measures whether generated data preserves the temporal, sequential, and structural behavioral patterns that distinguish real-world entity activity. Existing frameworks evaluate statistical fidelity (marginal distributions and correlations) and downstream utility (classifier AUROC on synthetic-trained models), but neither tests for the behavioral signals that operational detection and analysis systems actually rely on. We formalize a taxonomy of four behavioral fraud patterns (P1-P4) covering inter-event timing, burst structure, multi-account graph motifs, and velocity-rule trigger rates; define a degradation ratio metric calibrated to a real-data noise floor (1.0 = matches real variability, k = k-times worse); and prove that row-independent generators -- the dominant paradigm -- are structurally incapable of reproducing P3 graph motifs (Proposition 1) and produce non-positive within-entity IET autocorrelation (Proposition 2), making the positive burst fingerprint of fraud sequences unachievable regardless of architecture or training data size. We benchmark CTGAN, TVAE, GaussianCopula, and TabularARGN on IEEE-CIS Fraud Detection and the Amazon Fraud Dataset. All four fail severely: on IEEE-CIS composite degradation ratios range from 24.4x (TVAE) to 39.0x (GaussianCopula); on Amazon FDB, row-independent generators score 81.6-99.7x, while TabularARGN achieves 17.2x. We document generator-specific failure modes and their resolutions. The P1-P4 framework extends to any domain with entity-level sequential tabular data, including healthcare and network security. We release our evaluation framework as open source.

==> figures/generate_figures.py <==
"""
Paper Figure Generation Script
================================
Generates all figures for:
  "Synthetic Tabular Generators Fail to Preserve Behavioral Fraud Patterns:
   A Benchmark on Temporal, Velocity, and Multi-Account Signals"

Figures produced:
  fig1_framework.pdf    — 3-layer evaluation framework diagram
  fig2_fanout.pdf       — P3 device fan-out CDF comparison (real vs 4 generators)
  fig3_dr_heatmap.pdf   — Degradation ratio heatmap (generators × metrics)
  fig4_bipartite.pdf    — Bipartite graph schematic (real ring vs synthetic random)
  fig5_iet.pdf          — P1 inter-event time CDF comparison (IEEE-CIS)

Run from the paper/ directory:
    python figures/generate_figures.py

Requirements: pandas, numpy, matplotlib, networkx, scipy
"""

import os
import sys
import warnings
warnings.filterwarnings("ignore")

import numpy as np
import pandas as pd
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
import matplotlib.gridspec as gridspec
from matplotlib.patches import FancyArrowPatch, FancyBboxPatch
import matplotlib.patheffects as pe
import networkx as nx

# ── Paths ────────────────────────────────────────────────────────────────────
SCRIPT_DIR = os.path.dirname(os.path.abspath(__file__))
PAPER_DIR  = os.path.dirname(SCRIPT_DIR)
ROOT_DIR   = os.path.dirname(PAPER_DIR)
DATA_DIR   = os.path.join(ROOT_DIR, "data")
SYN_DIR    = os.path.join(ROOT_DIR, "synthetic")
FIG_DIR    = SCRIPT_DIR

FDB_REAL   = os.path.join(DATA_DIR, "amazon_fdb", "Fraud_Data.csv")
IEEE_REAL  = os.path.join(DATA_DIR, "ieee_cis", "train_transaction.csv")

SYN_FILES = {
    "CTGAN":           os.path.join(SYN_DIR, "ctgan_amazon_fdb_syn.csv"),
    "TVAE":            os.path.join(SYN_DIR, "tvae_amazon_fdb_syn.csv"),
    "GaussianCopula":  os.path.join(SYN_DIR, "gaussiancopula_amazon_fdb_syn.csv"),
    "TabularARGN":     os.path.join(SYN_DIR, "tabularargn_amazon_fdb_syn.csv"),
}

SYN_IEEE = {
    "CTGAN":           os.path.join(SYN_DIR, "ctgan_ieee_cis_syn.csv"),
    "TVAE":            os.path.join(SYN_DIR, "tvae_ieee_cis_syn.csv"),
    "GaussianCopula":  os.path.join(SYN_DIR, "gaussiancopula_ieee_cis_syn.csv"),
    "TabularARGN":     os.path.join(SYN_DIR, "tabularargn_ieee_cis_syn.csv"),
}

# ── Aesthetics ───────────────────────────────────────────────────────────────
GEN_COLORS = {
    "Real":           "#2d3142",
    "CTGAN":          "#ef8a47",
    "TVAE":           "#4394c3",
    "GaussianCopula": "#47a86e",
    "TabularARGN":    "#c64b4b",
}
GEN_ORDER = ["CTGAN", "TVAE", "GaussianCopula", "TabularARGN"]

plt.rcParams.update({
    "font.family":       "DejaVu Sans",
    "font.size":         10,
    "axes.titlesize":    11,
    "axes.labelsize":    10,
    "xtick.labelsize":   9,
    "ytick.labelsize":   9,
    "legend.fontsize":   9,
    "figure.dpi":        150,
    "axes.spines.right": False,
    "axes.spines.top":   False,
})


# ─────────────────────────────────────────────────────────────────────────────
# Utility helpers
# ─────────────────────────────────────────────────────────────────────────────

def compute_fanout(df, col="device_id"):
    """Return array of per-attribute fan-out values (# unique users per device)."""
    if "user_id" in df.columns:
        entity_col = "user_id"
    elif "TransactionID" in df.columns:
        entity_col = "TransactionID"
    else:
        # synthetic files may lack user_id — use row index as entity proxy
        df = df.copy()
        df["_entity"] = np.arange(len(df))
        entity_col = "_entity"
    if col not in df.columns:
        return np.array([1.0] * 100)   # fallback for files missing the column
    fo = df.groupby(col)[entity_col].nunique().values
    return fo


def cdf(arr):
    """Return (sorted_values, cumulative_probabilities)."""
    s = np.sort(arr)
    p = np.arange(1, len(s) + 1) / len(s)
    return s, p


def save(fig, name, tight=True):
    path = os.path.join(FIG_DIR, name)
    if tight:
        fig.savefig(path, bbox_inches="tight")
    else:
        fig.savefig(path)
    print(f"  Saved {path}")
    plt.close(fig)


# ─────────────────────────────────────────────────────────────────────────────
# Figure 1 — 3-Layer Evaluation Framework
# ─────────────────────────────────────────────────────────────────────────────

def fig1_framework():
    print("Generating fig1_framework.pdf ...")
    fig, ax = plt.subplots(figsize=(8.5, 3.8))
    ax.set_xlim(0, 10)
    ax.set_ylim(0, 5)
    ax.axis("off")

    # Layer blocks occupy left side (x = 0.15 to 6.65) to leave room for DR callout
    LAYER_X  = 0.15
    LAYER_W  = 6.5   # layers end at x = 6.65, DR box starts at x = 6.85

    layers = [
        dict(
            y=3.2, h=1.2, color="#d6e4f0", border="#4394c3",
            title="Layer 1 — Statistical Fidelity",
            items="JS divergence · Column correlation Δ · Attribute marginals",
        ),
        dict(
            y=1.8, h=1.2, color="#fef0e6", border="#ef8a47",
            title="Layer 2 — Downstream Utility  (TSTR)",
            items="Synthetic-train / Real-test AUROC",
        ),
        dict(
            y=0.2, h=1.4, color="#fde8e8", border="#c64b4b",
            title="Layer 3 — Behavioral Fidelity  ← this work",
            items="P1 IET distribution · P2 burst/lifetime\nP3 graph motifs · P4 velocity rules",
        ),
    ]

    for lyr in layers:
        rect = FancyBboxPatch(
            (LAYER_X, lyr["y"]), LAYER_W, lyr["h"],
            boxstyle="round,pad=0.06",
            linewidth=1.5, edgecolor=lyr["border"],
            facecolor=lyr["color"], zorder=2,
        )
        ax.add_patch(rect)
        ax.text(LAYER_X + 0.25, lyr["y"] + lyr["h"] - 0.25, lyr["title"],
                fontsize=10.0, fontweight="bold", color=lyr["border"], va="top")
        ax.text(LAYER_X + 0.25, lyr["y"] + lyr["h"] - 0.58, lyr["items"],
                fontsize=8.0, color="#333333", va="top", linespacing=1.4)

    # Arrows between layers (centered on left block)
    arrow_x = LAYER_X + LAYER_W / 2  # 3.4
    for y_start, y_end in [(3.2, 2.97), (1.8, 1.57)]:
        ax.annotate("",
            xy=(arrow_x, y_end), xytext=(arrow_x, y_start),
            arrowprops=dict(arrowstyle="-|>", color="#888888",
                            lw=1.2, mutation_scale=14),
            zorder=3,
        )
        ax.text(arrow_x + 0.15, (y_start + y_end) / 2,
                "necessary\nbut not sufficient",
                fontsize=7.0, color="#888888", va="center")

    # ── Degradation-ratio callout box (right side, clear of all layer boxes) ──
    DR_X  = 6.85
    DR_W  = 3.05
    DR_Y  = 0.5
    DR_H  = 4.0   # tall box spanning all 3 layers vertically

    dr_box = FancyBboxPatch(
        (DR_X, DR_Y), DR_W, DR_H,
        boxstyle="round,pad=0.08",
        linewidth=1.4, edgecolor="#666666",
        facecolor="#f7f7f7", zorder=3,
    )
    ax.add_patch(dr_box)

    # Connecting arrow from Layer 3 right edge to DR box left edge
    ax.annotate("",
        xy=(DR_X, 1.0), xytext=(LAYER_X + LAYER_W, 1.0),
        arrowprops=dict(arrowstyle="-|>", color="#c64b4b",
                        lw=1.3, mutation_scale=13,
                        connectionstyle="arc3,rad=0.0"),
        zorder=4,
    )

    dr_cx = DR_X + DR_W / 2   # horizontal center of callout box

    ax.text(dr_cx, DR_Y + DR_H - 0.22, "Degradation Ratio",
            fontsize=9.5, fontweight="bold", ha="center", va="top", color="#333333")

    ax.text(dr_cx, DR_Y + DR_H - 0.60,
            r"$\mathrm{DR}(G,m) =$",
            fontsize=8.5, ha="center", color="#333333", va="top")

    ax.text(dr_cx, DR_Y + DR_H - 1.05,
            r"$\dfrac{\mathrm{metric}(D_\mathrm{real},\,D_\mathrm{syn}^G)}{\mathrm{metric}(D_A,\,D_B)}$",
            fontsize=9.0, ha="center", color="#333333", va="top")

    ax.text(dr_cx, DR_Y + DR_H - 2.20,
            r"$D_A, D_B$ = random 50/50 split",
            fontsize=7.5, ha="center", color="#555555", va="top", style="italic")
    ax.text(dr_cx, DR_Y + DR_H - 2.60,
            "of real training data",
            fontsize=7.5, ha="center", color="#555555", va="top", style="italic")

    ax.text(dr_cx, DR_Y + 0.60,
            "1.0 = perfect match",
            fontsize=8.0, ha="center", color="#2d7a2d", va="top", fontweight="bold")
    ax.text(dr_cx, DR_Y + 0.25,
            r"$k$ = $k\times$ worse than real split",
            fontsize=7.5, ha="center", color="#c64b4b", va="top")

    ax.set_title(
        "Three-Layer Evaluation Framework for Synthetic Fraud Data",
        fontsize=12, fontweight="bold", pad=10,
    )
    save(fig, "fig1_framework.pdf")


# ─────────────────────────────────────────────────────────────────────────────
# Figure 2 — P3 Fan-out CDF Comparison (Amazon FDB)
# ─────────────────────────────────────────────────────────────────────────────

def fig2_fanout():
    print("Generating fig2_fanout.pdf ...")

    # Load real data
    real = pd.read_csv(FDB_REAL)

    fig, axes = plt.subplots(1, 2, figsize=(9, 3.8))

    for ax_idx, col in enumerate(["device_id", "ip_address"]):
        ax = axes[ax_idx]

        # Real data CDF
        fo_real = compute_fanout(real, col)
        xr, yr = cdf(fo_real)
        ax.step(xr, yr, where="post",
                color=GEN_COLORS["Real"], lw=2.0, label="Real", zorder=5)

        for gen in GEN_ORDER:
            path = SYN_FILES[gen]
            if not os.path.exists(path):
                print(f"    WARNING: {path} not found, skipping {gen}")
                continue
            syn = pd.read_csv(path, usecols=lambda c: c in
                              [col, "user_id", "class", "_entity"])
            if col not in syn.columns:
                # Generate unit fan-out (column excluded from training)
                fo_syn = np.ones(len(real), dtype=float)
            else:
                fo_syn = compute_fanout(syn, col)

            xs, ys = cdf(fo_syn)
            ax.step(xs, ys, where="post",
                    color=GEN_COLORS[gen], lw=1.4,
                    linestyle="--" if gen in ["CTGAN", "TVAE"] else "-",
                    alpha=0.85, label=gen)

        ax.set_xscale("log")
        ax.set_xlabel(f"{col.replace('_', '-')} fan-out (# unique users per {col.split('_')[0]})")
        ax.set_ylabel("CDF" if ax_idx == 0 else "")
        ax.set_title(
            ("device\_id" if col == "device_id" else "ip\_address").replace("\\", "\\"),
            fontsize=10.5,
        )
        ax.set_title(
            col.replace("_", "\\_"),
            fontsize=10.5,
        )
        if ax_idx == 0:
            ax.legend(loc="lower right", framealpha=0.8)
        ax.set_ylim(0, 1.02)
        ax.set_xlim(left=1)

    fig.suptitle(
        "P3 Attribute Fan-out CDF: Real vs Synthetic (Amazon FDB)",
        fontsize=12, fontweight="bold", y=0.98,
    )
    fig.tight_layout(rect=[0, 0, 1, 0.95])
    save(fig, "fig2_fanout.pdf", tight=True)


# ─────────────────────────────────────────────────────────────────────────────
# Figure 3 — Degradation Ratio Heatmap
# ─────────────────────────────────────────────────────────────────────────────

def fig3_dr_heatmap():
    print("Generating fig3_dr_heatmap.pdf ...")

    # Confirmed values from paper (Tables 2 & 3)
    # Rows = generators; cols = metrics
    generators = ["CTGAN", "TVAE", "GaussianCopula", "TabularARGN"]
    metrics = [
        "P1\nIET $W_1$",
        "P1\nAutoCorr",
        "P2\nActive Life",
        "P2\nBurst Len",
        "P4\nVeloc. Rule",
        "IEEE-CIS\nComposite",
        "P3\nFan-out",
    ]
    data = np.array([
        # P1 IETD  P1 AC   P2 AL   P2 BL   P4 VR   IEEE-comp  P3 FO
        [  30.0,   40.5,   35.5,   32.2,   22.9,    32.2,      99.7 ],   # CTGAN
        [  25.9,    5.9,   38.0,   31.5,   20.6,    24.4,      89.3 ],   # TVAE
        [  30.1,   75.1,   35.5,   32.6,   21.6,    39.0,      81.6 ],   # GaussianCopula
        [  30.7,   60.9,   37.1,   32.6,   20.1,    36.3,      17.2 ],   # TabularARGN
    ])

    fig, ax = plt.subplots(figsize=(9.5, 3.6))

    # Color scale: clip at 100 for visual clarity; annotate actual values in cells
    data_clipped = np.clip(data, 0, 100)
    im = ax.imshow(data_clipped, cmap="YlOrRd", aspect="auto",
                   vmin=5, vmax=100)

    # Annotate cells
    for i in range(len(generators)):
        for j in range(len(metrics)):
            val = data[i, j]
            bg = data_clipped[i, j]
            # Choose text color based on background
            text_color = "white" if bg > 85 else "#1a1a1a"
            label = f"{val:.1f}"
            ax.text(j, i, label, ha="center", va="center",
                    fontsize=9.5, fontweight="bold", color=text_color)

    # Axis labels
    ax.set_xticks(range(len(metrics)))
    ax.set_xticklabels(metrics, fontsize=8.5)
    ax.set_yticks(range(len(generators)))
    ax.set_yticklabels(generators, fontsize=9.5)

    # Divider between IEEE-CIS cols and P3 col
    ax.axvline(x=5.5, color="black", lw=1.8, linestyle="--", alpha=0.6)

    # Dataset annotations above
    ax.annotate("IEEE-CIS (P1, P2, P4)", xy=(2.5, -0.55),
                ha="center", va="bottom", fontsize=9, color="#444444",
                fontweight="bold",
                xycoords=("data", "axes fraction"))
    ax.annotate("Amazon FDB (P3)", xy=(6.0, -0.55),
                ha="center", va="bottom", fontsize=9, color="#444444",
                fontweight="bold",
                xycoords=("data", "axes fraction"))

    cbar = fig.colorbar(im, ax=ax, fraction=0.035, pad=0.02)
    cbar.set_label("Degradation Ratio (×)", fontsize=8.5)
    cbar.ax.tick_params(labelsize=8)
    cbar.ax.set_yticks([10, 25, 40, 60, 80, 100])
    cbar.ax.set_yticklabels(["10×", "25×", "40×", "60×", "80×", "≥100×"])

    ax.set_title(
        "Behavioral Fidelity Degradation Ratios: All Generators × All Patterns",
        fontsize=11.5, fontweight="bold", pad=12,
    )

    # Note at bottom (placed inside axes fraction so it is not clipped)
    fig.text(0.01, 0.01,
             "TabularARGN P3 = 17.2× (best; full-column training, VP off).  "
             "TVAE P1 AutoCorr = 5.9× (best; conditional sampling applied).",
             fontsize=7.5, color="#555555", transform=fig.transFigure)

    fig.tight_layout(rect=[0, 0.07, 1, 1])
    save(fig, "fig3_dr_heatmap.pdf", tight=True)


# ─────────────────────────────────────────────────────────────────────────────
# Figure 4 — Bipartite Graph Schematic
# ─────────────────────────────────────────────────────────────────────────────

def fig4_bipartite():
    print("Generating fig4_bipartite.pdf ...")

    fig, axes = plt.subplots(1, 2, figsize=(9, 4.0))

    def draw_bipartite(ax, title, user_edges, n_users, n_devices,
                       fraud_users=None, fraud_devices=None, highlight_edges=None):
        """Draw a bipartite graph with users (left) and devices (right)."""
        fraud_users  = fraud_users  or []
        fraud_devices = fraud_devices or []
        highlight_edges = highlight_edges or []

        G = nx.Graph()
        u_nodes = [f"u{i}" for i in range(n_users)]
        d_nodes = [f"d{j}" for j in range(n_devices)]
        G.add_nodes_from(u_nodes, bipartite=0)
        G.add_nodes_from(d_nodes, bipartite=1)
        G.add_edges_from(user_edges)

        # Fixed layout: users left, devices right
        pos = {}
        for i, u in enumerate(u_nodes):
            pos[u] = (-1.0, 1.0 - i * (2.0 / max(n_users - 1, 1)))
        for j, d in enumerate(d_nodes):
            pos[d] = ( 1.0, 1.0 - j * (2.0 / max(n_devices - 1, 1)))

        # Draw edges
        normal_edges  = [(u, v) for (u, v) in G.edges() if (u, v) not in highlight_edges and (v, u) not in highlight_edges]
        he_list       = [(u, v) for (u, v) in G.edges() if (u, v) in highlight_edges or (v, u) in highlight_edges]

        nx.draw_networkx_edges(G, pos, edgelist=normal_edges, ax=ax,
                               edge_color="#bbbbbb", width=1.0, alpha=0.8)
        if he_list:
            nx.draw_networkx_edges(G, pos, edgelist=he_list, ax=ax,
                                   edge_color="#c64b4b", width=2.2, alpha=0.9)

        # Draw nodes
        for u in u_nodes:
            c = "#c64b4b" if u in fraud_users else "#4394c3"
            nx.draw_networkx_nodes(G, pos, nodelist=[u], ax=ax,
                                   node_color=c, node_size=260)
        for d in d_nodes:
            c = "#c64b4b" if d in fraud_devices else "#47a86e"
            nx.draw_networkx_nodes(G, pos, nodelist=[d], ax=ax,
                                   node_color=c, node_size=260)

        # Labels
        nx.draw_networkx_labels(G, pos, ax=ax, font_size=7, font_color="white",
                                font_weight="bold")

        ax.set_xlim(-1.7, 1.7)
        ax.set_ylim(-1.4, 1.4)
        ax.axis("off")
        ax.set_title(title, fontsize=10.5, fontweight="bold", pad=6)

        # Column headers
        ax.text(-1.0, 1.35, "Users", ha="center", fontsize=8.5, color="#333333",
                fontweight="bold")
        ax.text( 1.0, 1.35, "Devices", ha="center", fontsize=8.5, color="#333333",
                fontweight="bold")

    # ── Left: Real fraud ring (multiple fraud users share device d0) ──────────
    real_edges = [
        ("u0", "d0"), ("u1", "d0"), ("u2", "d0"), ("u3", "d0"),  # ring shares d0
        ("u0", "d1"),                                              # also uses d1
        ("u4", "d2"), ("u5", "d2"),                               # legit pair
        ("u6", "d3"), ("u7", "d4"),                               # isolated legit
    ]
    draw_bipartite(
        axes[0],
        "(a) Real Data: Fraud Ring",
        real_edges, n_users=8, n_devices=5,
        fraud_users=["u0", "u1", "u2", "u3"],
        fraud_devices=["d0", "d1"],
        highlight_edges=[("u0", "d0"), ("u1", "d0"), ("u2", "d0"), ("u3", "d0")],
    )
    # Fan-out annotation
    axes[0].annotate(
        "fan-out(d0) = 4\n(fraud ring shared device)",
        xy=(1.0, 0.2), xytext=(1.35, 0.7),
        arrowprops=dict(arrowstyle="->", color="#c64b4b", lw=1.2),
        fontsize=7.5, color="#c64b4b", ha="center",
    )

    # ── Right: Synthetic data (generators assign unique devices) ─────────────
    syn_edges = [
        ("u0", "d0"), ("u1", "d1"), ("u2", "d2"), ("u3", "d3"),  # each user unique device
        ("u4", "d4"), ("u5", "d5"), ("u6", "d6"), ("u7", "d7"),
    ]
    draw_bipartite(
        axes[1],
        "(b) Synthetic Data: Destroyed Ring Structure",
        syn_edges, n_users=8, n_devices=8,
        fraud_users=["u0", "u1", "u2", "u3"],
        fraud_devices=[],
    )
    axes[1].annotate(
        "fan-out(d*) = 1\n(no device sharing)",
        xy=(1.0, -0.4), xytext=(1.4, 0.1),
        arrowprops=dict(arrowstyle="->", color="#555555", lw=1.2),
        fontsize=7.5, color="#555555", ha="center",
    )

    # Legend
    legend_elements = [
        mpatches.Patch(facecolor="#c64b4b", label="Fraud entity"),
        mpatches.Patch(facecolor="#4394c3", label="Legitimate user"),
        mpatches.Patch(facecolor="#47a86e", label="Device node"),
    ]
    fig.legend(handles=legend_elements, loc="lower center",
               ncol=3, fontsize=8.5, framealpha=0.9,
               bbox_to_anchor=(0.5, -0.04))

    fig.suptitle(
        "P3 Graph Motif Destruction: Real Fraud Ring vs Synthetic Random Assignment",
        fontsize=11.5, fontweight="bold", y=0.98,
    )
    fig.tight_layout(rect=[0, 0.05, 1, 0.95])
    save(fig, "fig4_bipartite.pdf", tight=True)


# ─────────────────────────────────────────────────────────────────────────────
# Figure 5 — P1 IET CDF Comparison (IEEE-CIS)
# ─────────────────────────────────────────────────────────────────────────────

def fig5_iet():
    print("Generating fig5_iet.pdf ...")

    def get_fraud_iet(df, entity_col, time_col, label_col):
        """Compute fraud-entity inter-event times (seconds) for a dataframe."""
        df = df.copy()
        try:
            df[time_col] = pd.to_datetime(df[time_col], unit="s", errors="coerce")
        except Exception:
            df[time_col] = pd.to_datetime(df[time_col], errors="coerce")

        fraud_mask = df[label_col].astype(float) == 1.0
        fraud_df = df[fraud_mask].sort_values([entity_col, time_col])

        iets = []
        for eid, grp in fraud_df.groupby(entity_col):
            times = grp[time_col].dropna().sort_values()
            if len(times) < 2:
                continue
            delta = times.diff().dropna().dt.total_seconds().values
            iets.extend(delta[delta > 0].tolist())
        return np.array(iets)

    # Load real IEEE-CIS (use TransactionDT as timestamp, card1 as proxy entity)
    print("  Loading IEEE-CIS real data ...")
    real_ieee = pd.read_csv(IEEE_REAL,
                            usecols=["TransactionID", "TransactionDT", "isFraud", "card1"],
                            nrows=200_000)
    real_ieee = real_ieee.rename(columns={"card1": "entity",
                                          "TransactionDT": "ts",
                                          "isFraud": "label"})
    # TransactionDT is seconds offset from a reference epoch — treat as numeric seconds
    real_ieee["ts_abs"] = pd.to_datetime("2017-11-30") + pd.to_timedelta(real_ieee["ts"], unit="s")

    # Compute IET for real data
    fraud_real = real_ieee[real_ieee["label"] == 1].sort_values(["entity", "ts_abs"])
    iet_real = []
    for eid, grp in fraud_real.groupby("entity"):
        times = grp["ts_abs"].sort_values()
        if len(times) < 2:
            continue
        delta = times.diff().dropna().dt.total_seconds().values
        iet_real.extend(delta[delta > 0].tolist())
    iet_real = np.array(iet_real)

    fig, axes = plt.subplots(1, 2, figsize=(9, 3.8))

    def plot_iet(ax, iet_real, gen_iets, log_x=False, title=""):
        xr, yr = cdf(iet_real)
        ax.step(xr, yr, where="post", color=GEN_COLORS["Real"],
                lw=2.0, label="Real", zorder=5)
        for gen, iet_syn in gen_iets.items():
            if iet_syn is None or len(iet_syn) == 0:
                continue
            xs, ys = cdf(iet_syn)
            ax.step(xs, ys, where="post", color=GEN_COLORS[gen],
                    lw=1.4, alpha=0.85,
                    linestyle="--" if gen in ["CTGAN", "TVAE"] else "-",
                    label=gen)
        if log_x:
            ax.set_xscale("log")
        ax.set_xlabel("Inter-event time (seconds)")
        ax.set_ylabel("CDF")
        ax.set_title(title, fontsize=10.5)
        ax.legend(loc="lower right", framealpha=0.8)
        ax.set_ylim(0, 1.02)

    gen_iets = {}
    for gen in GEN_ORDER:
        path = SYN_IEEE.get(gen)
        if not path or not os.path.exists(path):
            print(f"  WARNING: {path} not found, skipping {gen}")
            gen_iets[gen] = None
            continue
        print(f"  Loading {gen} IEEE-CIS synthetic ...")
        try:
            syn = pd.read_csv(path, usecols=lambda c: c in
                              ["TransactionID", "TransactionDT", "isFraud",
                               "card1", "entity", "ts", "label", "_entity_id"])
            # Standardize columns
            if "card1" in syn.columns:
                syn = syn.rename(columns={"card1": "entity",
                                          "TransactionDT": "ts",
                                          "isFraud": "label"})
            elif "entity" not in syn.columns:
                # entity assigned separately during eval — assign round-robin
                n = len(syn)
                n_entities = max(1, n // 5)
                syn["entity"] = np.tile(np.arange(n_entities), (n // n_entities) + 1)[:n]
            if "ts" not in syn.columns and "TransactionDT" in syn.columns:
                syn = syn.rename(columns={"TransactionDT": "ts"})
            if "label" not in syn.columns and "isFraud" in syn.columns:
                syn = syn.rename(columns={"isFraud": "label"})

            syn["ts_abs"] = pd.to_datetime("2017-11-30") + pd.to_timedelta(syn["ts"], unit="s")
            fraud_syn = syn[syn["label"].astype(float) == 1].sort_values(["entity", "ts_abs"])
            iet_syn = []
            for eid, grp in fraud_syn.groupby("entity"):
                times = grp["ts_abs"].sort_values()
                if len(times) < 2:
                    continue
                delta = times.diff().dropna().dt.total_seconds().values
                iet_syn.extend(delta[delta > 0].tolist())
            gen_iets[gen] = np.array(iet_syn) if iet_syn else None
        except Exception as e:
            print(f"  WARNING: Could not process {gen}: {e}")
            gen_iets[gen] = None

    plot_iet(axes[0], iet_real, gen_iets, log_x=False,
             title="Linear scale (0–48 h)")
    axes[0].set_xlim(0, 48 * 3600)
    axes[0].set_xticks([0, 6*3600, 12*3600, 24*3600, 48*3600])
    axes[0].set_xticklabels(["0", "6 h", "12 h", "24 h", "48 h"])

    plot_iet(axes[1], iet_real, gen_iets, log_x=True,
             title="Log scale (all ranges)")
    axes[1].set_ylabel("")

    fig.suptitle(
        "P1 Fraud IET Distribution: Real vs Synthetic (IEEE-CIS, card1 entity)",
        fontsize=11.5, fontweight="bold", y=0.98,
    )
    fig.tight_layout(rect=[0, 0, 1, 0.95])
    save(fig, "fig5_iet.pdf", tight=True)


# ─────────────────────────────────────────────────────────────────────────────
# Main
# ─────────────────────────────────────────────────────────────────────────────

if __name__ == "__main__":
    print("=" * 60)
    print("Generating paper figures ...")
    print("=" * 60)

    fig1_framework()
    fig2_fanout()
    fig3_dr_heatmap()
    fig4_bipartite()
    fig5_iet()

    print("=" * 60)
    print("All figures saved to:", FIG_DIR)
    print("=" * 60)

